Compressed Sensing with 1D Total Variation: Breaking Sample Complexity Barriers via Non-Uniform Recovery

This paper investigates total variation minimization in one spatial dimension for the recovery of gradient-sparse signals from undersampled Gaussian measurements. Recently established bounds for the required sampling rate state that uniform recovery of all $s$-gradient-sparse signals in $\mathbb{R}^n$ is only possible with $m \gtrsim \sqrt{s n} \cdot \text{PolyLog}(n)$ measurements. Such a condition is especially prohibitive for high-dimensional problems, where $s$ is much smaller than $n$. However, previous empirical findings seem to indicate that this sampling rate does not reflect the typical behavior of total variation minimization. The present work provides a rigorous analysis that breaks the $\sqrt{s n}$-bottleneck for a large class of "natural" signals. The main result shows that non-uniform recovery succeeds with high probability for $m \gtrsim s \cdot \text{PolyLog}(n)$ measurements if the jump discontinuities of the signal vector are sufficiently well separated. In particular, this guarantee allows for signals arising from a discretization of piecewise constant functions defined on an interval. The key ingredient of the proof is a novel upper bound for the associated conic Gaussian mean width, which is based on a signal-dependent, non-dyadic Haar wavelet transform. Furthermore, a natural extension to stable and robust recovery is addressed.

==> images/cascading_intervals/plot_cascading_intervals.py <==
import numpy as np
import matplotlib, matplotlib.pyplot as plt


def bar(row, delta, **kwargs):
    # Plots a bar as specified by 'row'.
    if delta > 0:
        plt.hlines(row, -delta, +delta, lw=4, **kwargs)


# Set the dimensions.
L = 4
L0 = 2

# Make the ticks.
ticks = []
labels = []
Lambda = []
for l in range(L):
    ticks += [2**l - 1]
    labels += [(l+1, 1)]
    for i in range(2**l):
        Lambda += [(l+1,i+1)]

matplotlib.rcParams.update({'font.size': 14})
plt.figure(figsize=(10, 7))

# Compute intervals as given in thesis and plot them.
for row, (l, i) in enumerate(Lambda):
    if l <= L0:
        bar(row, 1, color='k')
    else:
        # Dyadic cascade.
        gamma = np.sqrt(2) - 1
        B = 1 - np.sqrt(2**(L0-l))
        I = gamma * np.sqrt(2**(L0-(l+1)))

        bar(row, B+I, colors='b')
        bar(row, B, colors='r')


plt.yticks(ticks, labels)
plt.gca().invert_yaxis()
plt.grid()
plt.savefig("fig_cascading_intervals.png")

==> images/cascading_intervals/plot_dyadic.py <==
import numpy as np
import matplotlib.pyplot as plt


def bar(row, delta, **kwargs):
    if delta > 0:
        plt.hlines(row, -delta, +delta, lw=2, **kwargs)


L = 5
L0 = 2

ticks = []
labels = []
Lambda = []
for l in range(L):
    ticks += [2**l - 1]
    labels += [(l, 1)]
    for i in range(2**l):
        Lambda += [(l+1,i+1)]

for row, (l, i) in enumerate(Lambda):
    if l <= L0:
        bar(row, 1, color='k')
    else:
        # Dyadic cascade.
        gamma = np.sqrt(2) - 1
        B = 1 - np.sqrt(2**(L0-l))
        I = gamma * np.sqrt(2**(L0-(l+1)))

        bar(row, B+I, colors='b')
        bar(row, B, colors='r')

plt.yticks(ticks, labels)
plt.gca().invert_yaxis()
plt.grid()
plt.savefig("fig_dyadic.png")

==> images/signal_examples/plot_discretization_example.py <==
import matplotlib, matplotlib.pyplot as plt
import continuous_signals

k = 6
psi = continuous_signals.dense_jumps(k)
phi = continuous_signals.piecewise_constant(k)

matplotlib.rcParams.update({'font.size': 14})

fig, ax = plt.subplots(2, 1, figsize=(10, 7))
for i, n in enumerate([30, 60]):
    xs, fx = phi.sample(n)
    # ax[i].step(xs, fx, 'C0.')
    ax[i].plot(xs, fx, 'bo-')
    xs, fx = psi.sample(n)
    # ax[i].step(xs, fx, 'C1d')
    ax[i].plot(xs, fx, 'rx-')

plt.savefig("fig_discretization_example.png")


==> images/signal_examples/plot_dyadic_example.py <==
import matplotlib, matplotlib.pyplot as plt
import discrete_signals

parameters = [(8, 2), (10, 4), (10, 5)]
matplotlib.rcParams.update({'font.size': 14})
fig, ax = plt.subplots(1, len(parameters), figsize=(14, 7))
for i, (L, L_0) in enumerate(parameters):
    ax[i].plot(discrete_signals.random_dyadic(2 ** L, 2 ** L_0 - 1), 'b')
    ax[i].title.set_text(f"$n={2**L}$, $k={2 ** L_0 - 1}$")
    ax[i].set_yticks([], [])

plt.savefig("fig_dyadic_example.png", bbox_inches='tight')

